Interactive Diversity Optimization of Environments

The design of a building requires an architect to balance a wide range of constraints: aesthetic, geometric, usability, lighting, safety, etc. At the same time, there are often a multiplicity of diverse designs that can meet these constraints equally well. Architects must use their skills and artistic vision to explore these rich but highly constrained design spaces. A number of computer-aided design tools use automation to provide useful analytical data and optimal designs with respect to certain fitness criteria. However, this automation can come at the expense of a designer's creative control. We propose uDOME, a user-in-the-loop system for computer-aided design exploration that balances automation and control by efficiently exploring, analyzing, and filtering the space of environment layouts to better inform an architect's decision-making. At each design iteration, uDOME provides a set of diverse designs which satisfy user-defined constraints and optimality criteria within a user defined parameterization of the design space. The user then selects a design and performs a similar optimization with the same or different parameters and objectives. This exploration process can be repeated as many times as the designer wishes. Our user studies indicates that \DOME, with its diversity-based approach, improves the efficiency and effectiveness of even novice users with minimal training, without compromising the quality of their designs.

==> images/Maze/filter.py <==
#!/usr/bin/pyhton

# Removes the redundant point in the description of the vertical segments at the end of openings

import sys
count = 0 
for line in sys.stdin:
	s1 = '-- ++(0.00mm,0.16mm)'
	s2 = '-- ++(0.00mm,-0.16mm)'
	if line.find(s1) != -1:
		count = count + 1
	if line.find(s2) != -1:
		count = count + 1
	if count == 2:
		count = 0
		print '%',
	print line,
	


==> images/Maze/filterA.py <==
#!/usr/bin/pyhton

# Removes the redundant point in the description of the vertical segments at the end of openings

import sys

print '\\begin{tikzpicture}[tikzMazeScale]'
print '\\begin{scope}[cm={1,0,0,-1,(0.00mm,13.94mm)}]'

count = 0 
s = '-- ++'
readingSquare = False
readingWall = False
printDraw = True
for line in sys.stdin:
	if line.find('define') != -1 :
		print line,
		readingSquare = False
	elif line.find('fill=fc') != -1 : # this is a coloured squared
		readingSquare = True
		print line.split('\n')[0],
	elif readingSquare == True:
		if line.find('--') != -1:
			print line.split('\n')[0],
		else:
			print ';'
			readingSquare = False
	elif line.find('draw [tikzMazeStyle]') != -1 : # this is wall
		if printDraw == True:
			print '\\draw [tikzMazeStyle] ',
			printDraw = False
		print line.split()[2]
		readingWall = True
		count = 0
	elif readingWall == True:
		if line.find('--') != -1:
			count = count + 1
			if count < 2:
				print line.split('\n')[0],
		else:
			print
			readingWall = False
		
		
	

print ';'
print '\\end{scope}'
print '\\end{tikzpicture}'


==> images/Maze/filterB-F.py <==
#!/usr/bin/pyhton

# Removes the redundant point in the description of the vertical segments at the end of openings

import sys

print '\\begin{tikzpicture}[tikzMazeScale]'
print '\\begin{scope}[cm={1,0,0,-1,(0.00mm,13.94mm)}]'

count = 0 
s = '-- ++'
readingSquare = False
readingWall = False
printDraw = True
for line in sys.stdin:
	if line.find('define') != -1 :
		readingSquare = False
	elif line.find('fill=fc') != -1 : # this is a coloured squared
		readingSquare = True
		print line.split('\n')[0],
	elif readingSquare == True:
		if line.find('--') != -1:
			print line.split('\n')[0],
		else:
			print ';'
			readingSquare = False
	elif line.find('draw [tikzMazeStyle]') != -1 : # this is wall
		if printDraw == True:
			print '\\draw [tikzMazeStyle] ',
			printDraw = False
		print line.split()[2]
		readingWall = True
		count = 0
	elif readingWall == True:
		if line.find('--') != -1:
			count = count + 1
			if count < 2:
				print line.split('\n')[0],
		else:
			print
			readingWall = False
		
		
	

print ';'
print '\\end{scope}'
print '\\end{tikzpicture}'

